A stabilized total pressure-formulation of the Biot's poroelasticity equations in frequency domain: numerical analysis and applications

This work focuses on the numerical solution of the dynamics of a poroelastic material in the frequency domain. We provide a detailed stability analysis based on the application of the Fredholm alternative in the continuous case, considering a total pressure formulation of the Biot's equations. In the discrete setting, we propose a stabilized equal order finite element method complemented by an additional pressure stabilization to enhance the robustness of the numerical scheme with respect to the fluid permeability. Utilizing the Fredholm alternative, we extend the well-posedness results to the discrete setting, obtaining theoretical optimal convergence for the case of linear finite elements. We present different numerical experiments to validate the proposed method. First, we consider model problems with known analytic solutions in two and three dimensions. As next, we show that the method is robust for a wide range of permeabilities, including the case of discontinuous coefficients. Lastly, we show the application for the simulation of brain elastography on a realistic brain geometry obtained from medical imaging.

==> figures/scripts/plots_example_1.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Aug 29 12:59:13 2024

@author: caiazzo
"""

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import scienceplots

# Custom transformation: log scale centered at 0.5
def log_scale_transform(x):
    return np.log10(np.abs(x - 0.5))


kappa = [1.0, 0.1, 0.01, 0.001, 0.0001, 0.00001, 0.000001, 0.0000001]
nu = [0.4, 0.45, 0.48, 0.49, 0.495]

h_values = [0.0625,0.03125,0.0015625]
delta2_values = [0, 0.0001, 0.01, 1]

kappas = []
mesh_size = []
delta2 = []
error_P1 = []
error_P2 = []



for d2 in delta2_values:
    for h in h_values:
        for k in kappa:
            
            i_k = kappa.index(k)
    
            kappas.append(k)
            delta2.append(d2)
            mesh_size.append(h)
            
            if h == 0.0625:
                if d2==0:
                    error_P1_values = [40.6257778410289, 40.62581127631599, 40.62666646328529, 40.67732669042483, 41.39049681605119, 50.75799082920836, 89.74028695058645, 102.43004147759189]
                    error_P2_values = [4.376587097778438, 4.376586023602069, 4.3765753962978415, 4.376478299754799, 4.376286514935892, 4.427913178287777, 7.43875896577205, 30.04800156231601]
                elif d2==0.0001:
                    error_P1_values = [40.62577781038125, 40.62580846612417, 40.626765970965934, 40.7531281478824, 40.8174866886011, 40.81598388765384, 40.815725307409046, 40.815698378219494]
                    error_P2_values = [4.376587107647867, 4.376587208205905, 4.378408408893838, 5.345216958408917, 5.955750770731025, 5.9636142717045075, 5.9636049890905625, 5.963596075204269]
                elif d2==0.01:
                    error_P1_values = [40.625774796547105, 40.62571992014806, 40.734830443665494, 40.81475624080594, 40.81571298879937, 40.815698255044694, 40.81569567337435, 40.81569540412544]
                    error_P2_values = [4.376588265325664, 4.378401758196653, 5.346289556680625, 5.95493902877601, 5.963517891527383, 5.9635952042005185, 5.963595095254914, 5.963595005952668]
                elif d2==1:
                    error_P1_values = [40.62574922940278, 40.6349581519527, 40.80411200664212, 40.81560105540002, 40.8156971352779, 40.815695662176736, 40.81569540401348, 40.81569537708869]
                    error_P2_values = [4.376615082882943, 4.482188598707408, 5.879163932786926, 5.962726416621355, 5.963587286018986, 5.963595016071101, 5.963595005160912, 5.963594996231059]
            
            
            elif h== 0.03125:
                if d2==0:
                    error_P1_values = [22.327133731079087, 22.327152112862628, 22.32740397560398, 22.334991732551387, 22.42039167874958, 24.043929287079074, 41.21159995708075, 68.68303357174648]
                    error_P2_values = [2.1788013009210805, 2.1788012016334593, 2.178800210823319, 2.1787904493539387, 2.178710452597275, 2.1795297053555927, 2.30911330664683, 7.155125296118471]
                elif d2==0.0001:
                    error_P1_values = [22.327133733073524, 22.327152348490927, 22.327481619303178, 22.412101784062603, 22.69060904667929, 22.6935172956002, 22.692935741863096, 22.69286885836848]
                    error_P2_values = [2.17880130246313, 2.178801381031735, 2.179043921584393, 2.799021190092114, 4.555817269098104, 4.598832098957437, 4.598826891942427, 4.598782685150498]
                elif d2==0.01:
                    error_P1_values = [22.327133932777638, 22.327197254392768, 22.39999314984065, 22.684507844177205, 22.692844108493958, 22.692867942038326, 22.692862073756473, 22.69286140441205]
                    error_P2_values = [2.1788014783740777, 2.1790428230535315, 2.8120549588877637, 4.5542769136695505, 4.598375112540829, 4.598778166854579, 4.598777782501312, 4.598777337146406]
                elif d2==1:
                    error_P1_values = [22.32713594746981, 22.329289234844595, 22.615900126945487, 22.69201265429927, 22.692859611917537, 22.692861990455143, 22.692861403578735, 22.692861336643787]
                    error_P2_values = [2.178805137412927, 2.1986139904160313, 4.200212621322601, 4.594273860505456, 4.598737091984295, 4.598777371749452, 4.598777333033622, 4.5987772884739035]
            
            
            
            elif h== 0.0015625:
                if d2==0:
                    error_P1_values = [12.98019443432104, 12.98019946971536, 12.980257734235622, 12.981330853060001, 12.98830073174056, 13.186310340555112, 17.1219565874342, 37.835814341603545]
                    error_P2_values = [1.0883917295257917, 1.0883917202147637, 1.0883916272458614, 1.0883907001974928, 1.0883818694201353, 1.0883397168235223, 1.0919482955381732, 1.4309637377503088]
                elif d2==0.0001:
                    error_P1_values = [12.980194435847853, 12.980199627574178, 12.980280930587911, 13.001801706992072, 13.550471182151465, 13.605439435274418, 13.604278395277555, 13.604090660307444]
                    error_P2_values = [1.088391727755178, 1.0883917421578995, 1.088422633266452, 1.2644289857467947, 3.9757989184744553, 4.193955799046168, 4.1942865027432745, 4.194088391334795]
                elif d2==0.01:
                    error_P1_values = [12.980194587056433, 12.980217598552468, 12.99877734524084, 13.548154024052169, 13.603664420152201, 13.604084518156435, 13.604071111644188, 13.60406921659109]
                    error_P2_values = [1.0883917512346326, 1.0884224595450218, 1.2741732003309871, 4.005620265867254, 4.1923047308930625, 4.194068565349467, 4.194066072024531, 4.194064033077073]
                elif d2==1:
                    error_P1_values = [12.980195983065267, 12.980585611454652, 13.259247876230598, 13.598124027482758, 13.604028684552736, 13.604070553284076, 13.604069211008468, 13.604069021486463]
                    error_P2_values = [1.0883922229737284, 1.0911749438182685, 2.8924581603756647, 4.174383396043545, 4.193888338913155, 4.1940642696916495, 4.194064015071857, 4.1940638111172674]
            
            error_P1.append(error_P1_values[i_k])
            error_P2.append(error_P2_values[i_k])
                
                
            
errors_kappa = pd.DataFrame()
errors_kappa['kappa'] = kappas
errors_kappa['h'] = mesh_size
errors_kappa['delta2'] = delta2
errors_kappa['P1'] = error_P1
errors_kappa['P2'] = error_P2
errors_kappa.to_excel('errors_kappa.xlsx')
                
errors_kappa = pd.read_excel('errors_kappa.xlsx')
# Use LaTeX for fonts and symbols
plt.rc('text', usetex=False)
plt.rc('font', family='serif')

legend_labels = [r'$\delta_2 = 0$', r'$\delta_2 = 0.0001$', r'$\delta_2 = 0.01$', r'$\delta_2 = 1$']
d_color={
    '0':"#cb4335",
    '0.0001':'#5dade2',
    '0.01':'#1f618d',
    '1':'#154360'
    }

for h in [0.0625,0.03125,0.0015625]:
    df_h = errors_kappa[(errors_kappa['h']==h)]
    fig, ax = plt.subplots(figsize=(15,8))
    all_y_values = []  # To store all y-values for determining the y-axis range
    
    for delta2, label in zip(delta2_values, legend_labels):
        df = df_h[df_h['delta2']==delta2]
        k = df['kappa']
        e_p1 = df['P1']
        all_y_values.extend(e_p1)
        line_color = d_color[str(delta2)]
        ax.loglog(k, e_p1, color=line_color, linewidth=6, label=label)
    
    # Set axis labels with increased font size
    ax.set_xlabel(r"$\kappa$", fontsize=26)
    #set_ylabel(r"Error", fontsize=22)
    
    # Increase tick label font size
    ax.tick_params(axis='y', which='major', labelsize=28)
    ax.tick_params(axis='x', which='major', labelsize=28,rotation=90)
    
    # Disable minor ticks
    ax.minorticks_off()
    
    # Add legend with custom labels
    ax.legend(framealpha=1, frameon=False, bbox_to_anchor=(1.2, 1.0), loc='upper center', fontsize=22).set_draggable(True)
    
    ax.set_xticks(k)
    ax.set_xticklabels(k)
    # Set more y-axis ticks with decimal formatting
    # Determine y-axis ticks based on the data range
    y_min = min(all_y_values)
    y_max = max(all_y_values)
    y_ticks = np.logspace(np.log10(y_min), np.log10(y_max), num=5)
    ax.set_yticks(y_ticks)
    ax.set_yticklabels([f"{ytick:.2e}" for ytick in y_ticks])
        
    # #plt.box(False)
    ax.yaxis.grid(color='grey', linestyle='--', linewidth=0.25) # vertical lines
    ax.xaxis.grid(color='grey', linestyle='--', linewidth=0.25) # vertical lines
    fig.tight_layout()
    plt.savefig('./kappa_P1_'+str(h)+'.png',bbox_inches='tight')
    plt.show()

for h in [0.0625,0.03125,0.0015625]:
    df_h = errors_kappa[(errors_kappa['h']==h)]
    fig, ax = plt.subplots(figsize=(15,8))
    all_y_values = []  # To store all y-values for determining the y-axis range
    
    for delta2, label in zip(delta2_values, legend_labels):
        df = df_h[df_h['delta2']==delta2]
        k = df['kappa']
        e_p2 = df['P2']
        all_y_values.extend(e_p2)
        line_color = d_color[str(delta2)]
        ax.loglog(k, e_p2, color=line_color, linewidth=6, label=label)
    
    # Set axis labels with increased font size
    ax.set_xlabel(r"$\kappa$", fontsize=26)
    #set_ylabel(r"Error", fontsize=22)
    
    # Increase tick label font size
    ax.tick_params(axis='y', which='major', labelsize=28)
    ax.tick_params(axis='x', which='major', labelsize=28,rotation=90)
    
    # Disable minor ticks
    ax.minorticks_off()
    
    # Add legend with custom labels
    ax.legend(framealpha=1, frameon=False, bbox_to_anchor=(1.2, 1.0), loc='upper center', fontsize=22).set_draggable(True)
    
    ax.set_xticks(k)
    ax.set_xticklabels(k)
    # Set more y-axis ticks with decimal formatting
    # Determine y-axis ticks based on the data range
    y_min = min(all_y_values)
    y_max = max(all_y_values)
    y_ticks = np.logspace(np.log10(y_min), np.log10(y_max), num=5)
    ax.set_yticks(y_ticks)
    ax.set_yticklabels([f"{ytick:.2e}" for ytick in y_ticks])
        
    # #plt.box(False)
    ax.yaxis.grid(color='grey', linestyle='--', linewidth=0.25) # vertical lines
    ax.xaxis.grid(color='grey', linestyle='--', linewidth=0.25) # vertical lines
    fig.tight_layout()
    plt.savefig('./kappa_P2_'+str(h)+'.png',bbox_inches='tight')
    plt.show()


###############################################################################
nus= []
mesh_size = []
delta2 = []
error_P1 = []
error_P2 = []



for d2 in delta2_values:
    for h in h_values:
        for n in nu:
            
            i_k = nu.index(n)
    
            nus.append(n)
            delta2.append(d2)
            mesh_size.append(h)
            
            if h == 0.0625:
                if d2==0:
                    error_P1_values = [40.62581127631599, 70.96911163465877, 169.66916308769433, 336.06065993421214, 669.3696652375833, 3337.4412397965375]
                    error_P2_values = [4.376586023602069, 4.134872699369994, 4.171316698857741, 5.238614624900372, 8.923292654523713, 48.239831207023244]
                elif d2==0.0001:
                    error_P1_values = [40.62580846612417, 70.9691113985777, 169.66916343416824, 336.0606603427954, 669.3696656713781, 3337.441240228988]
                    error_P2_values = [4.376587208205905, 4.134873788415507, 4.171317357362679, 5.238614993467398, 8.92329287081909, 48.23983131328919]
                elif d2==0.01:
                    error_P1_values = [40.62571992014806, 70.96921794548619, 169.66925739133916, 336.0607312615324, 669.3697233760452, 3337.441284766957]
                    error_P2_values = [4.378401758196653, 4.137208336783483, 4.173868931109416, 5.240709956074529, 8.924546383269492, 48.24007305055563]
                elif d2==1:
                    error_P1_values = [40.6349581519527, 70.97657973684025, 169.67291368448286, 336.06277373073846, 669.370904235772, 3337.441738946803]
                    error_P2_values = [4.482188598707408, 4.265671335004352, 4.312435113519267, 5.354799242023928, 8.992978608010185, 48.25296683270829]
            
            
            elif h== 0.03125:
                if d2==0:
                    error_P1_values = [22.327152112862628, 36.47323216515371, 85.3362796119409, 168.46909068462858, 335.125499664973, 1668.4653685286105]
                    error_P2_values = [2.1788012016334593, 2.0400418498827917, 1.8785364443409345, 1.857328551064763, 2.4510766195682514, 12.750314054003224]
                elif d2==0.0001:
                    error_P1_values = [22.327152348490927, 36.47323243829297, 85.3362798046098, 168.46909084149917, 335.1254998038251, 1668.4653686468287]
                    error_P2_values = [2.178801381031735, 2.040041999357942, 1.8785365338216478, 1.8573286090879848, 2.451076661831307, 12.750314082711025]
                elif d2==0.01:
                    error_P1_values = [22.327197254392768, 36.47327586950579, 85.33630673219801, 168.46911045695313, 335.1255155887338, 1668.465380680087]
                    error_P2_values = [2.1790428230535315, 2.040354419808406, 1.8789104329031137, 1.857718510779177, 2.4513777720571577, 12.750374896832533]
                elif d2==1:
                    error_P1_values = [22.329289234844595, 36.47492582664159, 85.33714592622682, 168.46959645565875, 335.12581190642493, 1668.4655140854059]
                    error_P2_values = [2.1986139904160313, 2.0658533368590963, 1.909741138728237, 1.890012101414815, 2.4763861142763717, 12.75529392623227]
            
            
            
            elif h== 0.0015625:
                if d2==0:
                    error_P1_values = [12.98019946971536, 19.176875153653256, 43.13611677091019, 84.65176894311145, 168.04583793133824, 835.0813395570265]
                    error_P2_values = [1.0883917202147637, 1.017790039685136, 0.9132171033567029, 0.8064531692975477, 0.7936631208552741, 4.02260889530411]
                elif d2==0.0001:
                    error_P1_values = [12.980199627574178, 19.17687526172573, 43.1361168303122, 84.65176898705793, 168.04583796822263, 835.0813395873865]
                    error_P2_values = [1.08842246153271, 1.017829738378143, 0.9132658216303539, 0.8065100279634567, 0.7937219738818003, 4.022621121804895]
                elif d2==0.01:
                    error_P1_values = [12.980217598552468, 19.176887943090122, 43.13612370542813, 84.65177386210999, 168.045841885905, 835.081342641635]
                    error_P2_values = [1.08842246153271, 1.017829738378143, 0.9132658216303539, 0.8065100279634567, 0.7937219738818003, 4.022621121804895]
                elif d2==1:
                    error_P1_values = [12.980585611454652, 19.177175550866398, 43.13627239159575, 84.65186356728942, 168.04590050436286, 835.0813746208161]
                    error_P2_values = [1.0911749458491897, 1.0214711429610062, 0.9178251359136127, 0.8118688058334381, 0.7992723834048333, 4.023740994794019]
            
            error_P1.append(error_P1_values[i_k])
            error_P2.append(error_P2_values[i_k])
                
                
            
errors_nu = pd.DataFrame()
errors_nu['nu'] = nus
errors_nu['h'] = mesh_size
errors_nu['delta2'] = delta2
errors_nu['P1'] = error_P1
errors_nu['P2'] = error_P2
errors_nu.to_excel('errors_nu.xlsx')


errors_nu = pd.read_excel('errors_nu.xlsx')
# Use LaTeX for fonts and symbols
plt.rc('text', usetex=False)
plt.rc('font', family='serif')

legend_labels = [r'$\delta_2 = 0$', r'$\delta_2 = 0.0001$', r'$\delta_2 = 0.01$', r'$\delta_2 = 1$']
d_color={
    '0':"#cb4335",
    '0.0001':'#5dade2',
    '0.01':'#1f618d',
    '1':'#154360'
    }

for h in [0.0625,0.03125,0.0015625]:
    

    df_h = errors_nu[(errors_nu['h']==h)]
    fig, ax = plt.subplots(figsize=(15,8))
    all_y_values = []  # To store all y-values for determining the y-axis range
    
    for delta2, label in zip(delta2_values, legend_labels):
        
        df = df_h[df_h['delta2']==delta2]
        k = round(0.5-df['nu'],3)
        
        
        e_p1 = df['P1']
        all_y_values.extend(e_p1)
        line_color = d_color[str(delta2)]
        ax.loglog(k, e_p1, color=line_color, linewidth=6, label=label)
    
    # Set axis labels with increased font size
    ax.set_xlabel(r"$\nu$", fontsize=26)
    #set_ylabel(r"Error", fontsize=22)
    
    # Increase tick label font size
    ax.tick_params(axis='y', which='major', labelsize=28)
    ax.tick_params(axis='x', which='major', labelsize=28,rotation=90)
    
    # Disable minor ticks
    ax.minorticks_off()
    
    # Add legend with custom labels
    ax.legend(framealpha=1, frameon=False, bbox_to_anchor=(1.2, 1.0), loc='upper center', fontsize=22).set_draggable(True)
    
    ax.set_xticks(k)
    ax.set_xticklabels(df['nu'])
    # Set more y-axis ticks with decimal formatting
    # Determine y-axis ticks based on the data range
    y_min = min(all_y_values)
    y_max = max(all_y_values)
    y_ticks = np.logspace(np.log10(y_min), np.log10(y_max), num=5)
    ax.set_yticks(y_ticks)
    ax.set_yticklabels([f"{ytick:.2e}" for ytick in y_ticks])
        
    # #plt.box(False)
    ax.yaxis.grid(color='grey', linestyle='--', linewidth=0.25) # vertical lines
    ax.xaxis.grid(color='grey', linestyle='--', linewidth=0.25) # vertical lines
    fig.tight_layout()
    plt.savefig('./nu_P1_'+str(h)+'.png',bbox_inches='tight')
    plt.show()

for h in [0.0625,0.03125,0.0015625]:
    df_h = errors_nu[(errors_nu['h']==h)]
    fig, ax = plt.subplots(figsize=(15,8))
    all_y_values = []  # To store all y-values for determining the y-axis range
    
    for delta2, label in zip(delta2_values, legend_labels):
        df = df_h[df_h['delta2']==delta2]
        k = round(0.5-df['nu'],3)
        e_p2 = df['P2']
        all_y_values.extend(e_p2)
        line_color = d_color[str(delta2)]
        ax.loglog(k, e_p2, color=line_color, linewidth=6, label=label)
    
    # Set axis labels with increased font size
    ax.set_xlabel(r"$\nu$", fontsize=26)
    #set_ylabel(r"Error", fontsize=22)
    
    # Increase tick label font size
    ax.tick_params(axis='y', which='major', labelsize=28)
    ax.tick_params(axis='x', which='major', labelsize=28,rotation=90)
    
    # Disable minor ticks
    ax.minorticks_off()
    
    # Add legend with custom labels
    ax.legend(framealpha=1, frameon=False, bbox_to_anchor=(1.2, 1.0), loc='upper center', fontsize=22).set_draggable(True)
    
    ax.set_xticks(k)
    ax.set_xticklabels(df['nu'])
    
    # Set more y-axis ticks with decimal formatting
    # Determine y-axis ticks based on the data range
    y_min = min(all_y_values)
    y_max = max(all_y_values)
    y_ticks = np.logspace(np.log10(y_min), np.log10(y_max), num=5)
    ax.set_yticks(y_ticks)
    ax.set_yticklabels([f"{ytick:.2e}" for ytick in y_ticks])
        
    # #plt.box(False)
    ax.yaxis.grid(color='grey', linestyle='--', linewidth=0.25) # vertical lines
    ax.xaxis.grid(color='grey', linestyle='--', linewidth=0.25) # vertical lines
    fig.tight_layout()
    plt.savefig('./nu_P2_'+str(h)+'.png',bbox_inches='tight')
    plt.show()










